Evaluating LLMs' Mathematical and Coding Competency through Ontology-guided Interventions

Recent advancements in Large Language Models (LLMs) have showcased striking results on existing logical reasoning benchmarks, with some models even surpassing human performance. However, the true depth of their competencies and robustness in reasoning tasks remains an open question. To this end, in this paper, we focus on two popular reasoning tasks: arithmetic reasoning and code generation. Particularly, we introduce (i) a general ontology of perturbations for math and coding questions, (ii) a semi-automatic method to apply these perturbations, and (iii) two datasets, GSMORE and HUMANEVAL-CORE, respectively, of perturbed math and coding problems to probe LLM capabilities in numeric reasoning and coding tasks. Through comprehensive evaluations of both closed-source and open-source LLMs, we show a significant performance drop across all the models against the perturbed questions, suggesting that the current LLMs lack robust problem solving skills and structured reasoning abilities in many areas, as defined by our ontology. We open-source the datasets and source codes at: https://github.com/declare-lab/LLM-ReasoningTest.

==> images/drop_heatmap.py <==
import matplotlib
matplotlib.use('macosx')

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

math_data = [
["o1-preview" , 100.0 , 95.2  , 100.0 , 92.5  , 92.3  , 77.1  , 88.9  , 95.0  , 95.0  , 56.0  , 80.0  , 95.0  , 80.0  , 92.0  , 90.0],
["GPT-4o"     , 100.0 , 95.1  , 100.0 , 92.5  , 81.8  , 71.4  , 85.8  , 95.0  , 90.0  , 48.0  , 75.4  , 100.0 , 80.0  , 96.0  , 85.0],
["GPT-4"      , 100.0 , 94.6  , 100.0 , 80.0  , 90.9  , 60.0  , 78.3  , 85.0  , 65.0  , 48.0  , 64.6  , 90.0  , 60.0  , 84.0  , 65.0],
["GPT-3.5"    , 80.0  , 78.9  , 75.0  , 27.5  , 54.6  , 25.7  , 38.7  , 55.0  , 45.0  , 12.0  , 35.4  , 35.0  , 40.0  , 36.0  , 5.0],
["Gemini"     , 80.0  , 91.7  , 90.0  , 50.0  , 81.8  , 37.1  , 56.6  , 60.0  , 20.0  , 16.0  , 30.8  , 55.0  , 20.0  , 48.0  , 30.0],
["Llama3"     , 60.0  , 80.7  , 50.0  , 12.5  , 18.2  , 5.7   , 17.9  , 35.0  , 60.0  , 4.0   , 30.8  , 5.0   , 60.0  , 16.0  , 5.0],
["Metamath"   , 80.0  , 82.3  , 70.0  , 15.0  , 27.3  , 11.4  , 25.5  , 30.0  , 25.0  , 4.0   , 18.5  , 35.0  , 80.0  , 44.0  , 20.0],
        ]

code_data = [
["o1-preview" , 100.0 , 92.4  , 95.0  , 62.5  , 46.7  , 80.0  , 71.8  , 95.0  , 85.0  , 64.0  , 80.0  , 75.0  , 80.0  , 76.0  , 95.0],
["GPT-4o"     , 80.0  , 90.2  , 90.0  , 57.5  , 53.3  , 74.3  , 68.1  , 80.0  , 95.0  , 56.0  , 75.4  , 65.0  , 60.0  , 64.0  , 70.0],
["GPT-4"      , 80.0  , 76.5  , 90.0  , 37.5  , 46.7  , 50.0  , 52.3  , 65.0  , 80.0  , 44.0  , 61.5  , 65.0  , 40.0  , 60.0  , 55.0],
["GPT-3.5"    , 80.0  , 64.9  , 73.7  , 35.0  , 40.0  , 29.4  , 40.7  , 60.0  , 75.0  , 40.0  , 56.9  , 50.0  , 40.0  , 48.0  , 45.0],
["Gemini"     , 80.0  , 71.9  , 80.0  , 32.5  , 53.3  , 23.5  , 41.3  , 65.0  , 75.0  , 44.0  , 60.0  , 45.0  , 40.0  , 44.0  , 35.0],
["Llama3"     , 60.0  , 62.2  , 45.0  , 12.5  , 33.3  , 11.8  , 21.1  , 50.0  , 50.0  , 8.0   , 33.9  , 25.0  , 40.0  , 28.0  , 20.0],
["CodeLlama"  , 60.0  , 67.8  , 80.0  , 40.0  , 40.0  , 11.8  , 38.5  , 35.0  , 35.0  , 28.0  , 32.3  , 40.0  , 0.0   , 32.0  , 40.0],
        ]
cols = ["model", "Seed Samp.", "All Samp.", "Gran. Adjust.", "Reason Adjust.", "Compute. Adjust.", "Formul Adjust.", "Avg. Perf.", "Quest. Under.", "Sol. Under.", "Crit. Think.", "Avg. Perf.", "Form. Change.", "Form. Comp.", "Avg. Perf.", "Form. Constraint", ]

tar = 'math'

math_pd = pd.DataFrame(math_data if tar == 'math' else code_data, columns=cols)

cols = ["Gran. Adjust.", "Reason Adjust.", "Compute. Adjust.", "Formul Adjust.",  "Quest. Under.", "Sol. Under.", "Crit. Think.",  "Form. Change.", "Form. Comp.",  "Form. Constraint", ]

# import ipdb;ipdb.set_trace()

# plt.figure(figsize=(6, 4))

# Sample data for the heatmap
# data = np.array([r[1:] for r in math_data])
data = math_pd[cols].sub(math_pd["All Samp."], axis=0).round(2).apply(lambda x: x.sort_values().values)
fig, ax = plt.subplots(figsize=(16, 6))

# Create heatmap
cax = ax.imshow(data, cmap='Blues_r')

ax.set_xticks(np.arange(len(cols)))
ax.set_xticklabels(map(lambda x: x.replace(' ','\n'), cols))
ax.set_yticks([])
ax.tick_params(top=True, bottom=False,
               labeltop=True, labelbottom=False)

# Add color bar
fig.colorbar(cax)

for j, pert in enumerate(cols):
    t_pd = pd.DataFrame()
    t_pd[pert] = math_pd[pert] - math_pd["All Samp."]
    t_pd["model"] = math_pd["model"]
    # import ipdb;ipdb.set_trace()
    i = 0
    for _, col in t_pd.sort_values(by=pert).round(2).iterrows():
        ax.text(j, i, f"{col["model"]}\n{col[pert]}", ha="center", fontsize=8, va="center", color="black" if col[pert] > -40 else "white")
        i += 1

# Display plot
plt.savefig(f'drop_heat_{tar}.pdf')
# plt.show()

